First Measurement of Missing Energy Due to Nuclear Effects in Monoenergetic Neutrino Charged Current Interactions

We present the first measurement of the missing energy due to nuclear effects in monoenergetic, muon neutrino charged-current interactions on carbon, originating from $K^+ \rightarrow \mu^+ \nu_\mu$ decay at rest ($E_{\nu_\mu}=235.5$ MeV), performed with the J-PARC Sterile Neutrino Search at the J-PARC Spallation Neutron Source liquid scintillator based experiment. Toward characterizing the neutrino interaction, ostensibly $\nu_\mu n \rightarrow \mu^- p$ or $\nu_\mu$$^{12}\mathrm{C}$ $\rightarrow \mu^-$$^{12}\mathrm{N}$, we define the missing energy as the energy transferred to the nucleus ($\omega$) minus the kinetic energy of the outgoing proton(s), $E_{m} \equiv\omega-\sum T_p$, and relate this to visible energy in the detector, $E_{m}=E_{\nu_\mu} (235.5 \mathrm{MeV})-m_\mu (105.7 \mathrm{MeV}) + [m_n-m_p (1.3 \mathrm{MeV})] - E_{\mathrm{vis}}$. The missing energy, which is naively expected to be zero in the absence of nuclear effects (e.g. nucleon separation energy, Fermi momenta, and final-state interactions), is uniquely sensitive to many aspects of the interaction, and has previously been inaccessible with neutrinos. The shape-only, differential cross section measurement reported, based on a $(77\pm3)$% pure double-coincidence kaon decay-at-rest signal (621 total events), provides detailed insight into neutrino-nucleus interactions, allowing even the nuclear orbital shell of the struck nucleon to be inferred. The measurement provides an important benchmark for models and event generators at hundreds of MeV neutrino energies, characterized by the difficult-to-model transition region between neutrino-nucleus and neutrino-nucleon scattering, and relevant for applications in nuclear physics, neutrino oscillation measurements,and Type-II supernova studies.

==> supplementary_material/simple_analysis.py <==
# -*- coding: utf-8 -*-
import csv
import sys
import math
try:
    from numpy.linalg import inv
except ImportError:
    print("NumPy matrix inversion not available. Cannot run chi2 calculation")
try:
    import ROOT
except ImportError:
    print("Could not import ROOT. No plots will be produced")

BIN_WIDTH = 5.0  # Histogram bin widths [MeV]

# Example function for converting between visible energy & missing energy variable.
# Provided here just for clarity
def Evis2Emiss(Evis):
     """ Simple function to convert input visible energy value to equivalent missing energy value """
     E_nu = 235.532   # KDAR neutrino energy [MeV]
     M_mu = 105.6584  # Muon mass [MeV/c^2]
     return E_nu - M_mu - Evis


def chi2_calc(evis, xsec, covar, pred):
    # Need to apply a mask to avoid low/zero count bins,
    # select Evis between 50 & 135 MeV
    mask = [x >= 45 and x < 125 for x in evis]
    nbins = sum(mask)
    diffs = [(x-p) for x, p, m in zip(xsec, pred, mask) if m]
    covar_temp = [[x for x, m2 in zip(row, mask) if m2] for row, m1 in zip(covar, mask) if m1]
    covar_inv = inv(covar_temp)
    chi2 = sum([d1*covar_inv[i, j]*d2 for i, d1 in enumerate(diffs) for j, d2 in enumerate(diffs)])
    return chi2, nbins


def produce_unfolded_result_plots(evis, xsec, covar, pred):
    yaxis_title = "#frac{1}{#sigma} #frac{d#sigma}{dE_{vis}} / 5 MeV"
    h_pred = ROOT.TH1D("h_prediction", "Prediction;E_{vis} [MeV];%s" % yaxis_title,
                       26, 20, 150)

    g_xsec = ROOT.TGraphErrors()
    g_xsec.GetXaxis().SetTitle("E_{vis} [MeV]")
    g_xsec.GetYaxis().SetTitle(yaxis_title)

    # For simplicity just take the uncorrelated/diagonal variances.
    # A more sophisticated procedure, such as MC sampling a multivariate
    # Gaussian, should be employed to get error bars that include correlations.
    errs = [math.sqrt(covar[i][i]) for i in range(len(covar))]
    for i, (x, v, e, p) in enumerate(zip(evis, xsec, errs, pred)):
        g_xsec.SetPoint(i, x, v)
        g_xsec.SetPointError(i, BIN_WIDTH/2, e)
        h_pred.SetBinContent(i+1, p)
    return g_xsec, h_pred


def produce_signal_counts_plot(ereco, rates):
    g_signal = ROOT.TGraphAsymmErrors()
    g_signal.GetXaxis().SetTitle("Reconstructed Energy [MeV]")
    g_signal.GetYaxis().SetTitle("Counts")
    for i, (x, (y, yl, yh)) in enumerate(zip(ereco, rates)):
        g_signal.SetPoint(i, x, y)
        g_signal.SetPointEXhigh(i, 2.5)
        g_signal.SetPointEXlow(i, 2.5)
        g_signal.SetPointEYhigh(i, yh - y)
        g_signal.SetPointEYlow(i, y - yl)
    return g_signal


def read_in_covar_matrix(filename):
    covar = [[None]*26 for _ in range(26)]
    for i, j, v in list(csv.reader(open(filename)))[1:]:
        i, j, v = int(i), int(j), float(v)
        covar[i][j] = v
    return covar


if __name__ == "__main__":
    xsec_vals = list(csv.reader(open("xsec.csv")))[1:]
    evis_vals = [float(x[1]) for x in xsec_vals]
    xsec_vals = [float(x[2]) for x in xsec_vals]
    nuwro_pred_vals = [float(x[2]) for x in list(csv.reader(open("nuwro_prediction.csv")))[1:]]

    keys = ["stat", "energy", "birks", "generator"]
    covar_mats = {k: read_in_covar_matrix("covar_%s.csv" % k) for k in keys}

    # Estimate the total covariance matrix by summing the individual error matrices.
    # Here we combine error matrices by simply adding the individual matrices together.
    # A better way to combine matrices would be to MC sample from each matrix
    # and combine the samples, then use the summed samples to produce a new
    # covariance matrix.
    # We use the simpler method for this example script.
    total_covar = [[sum([covar_mats[k][i][j] for k in keys]) for j in range(26)] for i in range(26)]

#
    if 'numpy' not in sys.modules and 'ROOT' not in sys.modules:
        print("Cannot do anything without either NumPy or ROOT, sorry")
        sys.exit()
    if 'numpy' in sys.modules:
        chi2, ndof = chi2_calc(evis_vals, xsec_vals, total_covar, nuwro_pred_vals)
        print("NuWro chi2 = %f (%i)" % (chi2, ndof))

    if 'ROOT' in sys.modules:
        g_xsec, h_pred = produce_unfolded_result_plots(evis_vals, xsec_vals, covar, nuwro_pred_vals)

        # Get the background subtracted signal rate data from csv file
        signal_rates = list(csv.reader(open("observed_counts.csv")))[1:]
        signal_rates = [[float(x[1]), float(x[2]), float(x[3]), float(x[4])] for x in signal_rates]
        ereco = [x[0] for x in signal_rates]
        signal_rates = [x[1:] for x in signal_rates]

        g_signal = produce_signal_counts_plot(ereco, signal_rates)

        c1 = ROOT.TCanvas()
        g_xsec.Draw("APE")
        h_pred.Draw("sameHIST")
        c1.Print("unfolded_result.pdf")

        c2 = ROOT.TCanvas()
        g_signal.Draw("APE")
        c2.Print("signal_rates.pdf")

